DMRjulia: Tensor recipes for entanglement renormalization computations

Detailed notes on the functions included in the DMRjulia library are included here. This discussion of how to program functions for a tensor network library are intended to be a supplement to the other documentation dedicated to explaining the high level concepts. The chosen language used here is the high-level julia language that is intended to provide an introduction to provide a concise introduction and show transparently some best practices for the functions. This document is best used as a supplement to both the internal code notes and introductions to the subject to both inform the user about other functions available and also to clarify some design choices and future directions. This document presently covers the implementation of the functions in the tensor network library for dense tensors. The algorithms implemented here is the density matrix renormalization group. The document will be updated periodically with new features to include the latest developments.

==> code/algs/dmrg/twosite_update.jl <==
function twosite_update(Lenv::TensType,Renv::TensType,tensors::TensType...)
  AA = tensors[1]
  ops = tensors[2]
  Hpsi = contract(ops,fivesix,AA,twothree)
  LHpsi = contract(Lenv,twothree,Hpsi,onefive)
  temp = contract(LHpsi,fivefour,Renv,onetwo)
  currpsi = AA
  return temp
end

==> code/algs/krylov/compute_alpha.jl <==
function compute_alpha(updatefct::Function,alpha::Array{W,1},k::Integer,
	Lenv::TensType,Renv::TensType,psiops::TensType...) where W <: Number
Hpsi = updatefct(Lenv,Renv,psiops...)
currpsi = psiops[1]
alpha[k] = real(ccontract(currpsi,Hpsi))
return Hpsi
end

==> code/algs/krylov/compute_beta.jl <==
function compute_beta(beta::Array{W,1},k::Integer,savepsi::Array{R,1},
	Hpsi::TensType,psiops::TensType...) where {W <: Number, R <: TensType}
  beta[k-1] = norm(Hpsi)
  Hpsi = div!(Hpsi, beta[k-1])
  savepsi[k] = Hpsi
  psiops = (Hpsi,Base.tail(psiops)...)
  return psiops
end

==> code/algs/krylov/krylov.jl <==
function krylov(psiops::TensType...;maxiter::Integer=2,retnum::Integer=1,
                betatest::Number = 1E-6,lanczosfct::Function=lanczos,
                updatefct::Function=makeHpsi,
                Lenv::TensType=[0],Renv::TensType=[0])

  alpha, beta, savepsi, sumsize = lanczosfct(psiops..., maxiter=maxiter, 
  					betatest=betatest, updatefct=updatefct, 
					Lenv=Lenv, Renv=Renv)

  if sumsize != maxiter
    if sumsize != 1
      M = LinearAlgebra.SymTridiagonal(alpha[1:sumsize], beta[1:sumsize - 1])
    else
      M = Array{Float64,2}(undef,1,1)
      M[1,1] = alpha[1]
    end
  else
    M = LinearAlgebra.SymTridiagonal(alpha, beta)
  end

  D, U = LinearAlgebra.eigen(M)
  energies = [real(D[i]) for i = 1:size(D,1)]::Array{Float64,1}

  retsize = min(size(U, 2), retnum)
  retpsi = Array{typeof(savepsi[1]),1}(undef, retsize)
  for i = 1:retsize
    retpsi[i] = savepsi[1] * conj(U[1,i])
    for k = 2:sumsize          
      retpsi[i] = add!(retpsi[i], savepsi[k], conj(U[k,i]))
    end
  end

  return retpsi, energies, alpha, beta
end
export krylov

==> code/algs/krylov/lanczos.jl <==
function lanczos(psiops::TensType...;maxiter::Integer=2,betatest::Number=1E-6,
	updatefct::Function=makeHpsi, Lenv::TensType=[0], Renv::TensType=[0])
  alpha = Array{Float64,1}(undef, maxiter)
  beta = Array{Float64,1}(undef, maxiter-1)

  Hpsi = compute_alpha(updatefct,alpha,1,Lenv,Renv,psiops...)

  currpsi = psiops[1]
  savepsi = Array{typeof(currpsi),1}(undef, maxiter)
  savepsi[1] = currpsi

  Hpsi = sub!(Hpsi, currpsi, alpha[1])

  k = 2
  psiops = compute_beta(beta,k,savepsi,Hpsi,psiops...)
  betabool = beta[k - 1] > betatest
  while k < maxiter && betabool

    Hpsi = compute_alpha(updatefct,alpha,k,Lenv,Renv,psiops...)

    currpsi = savepsi[k]
    prevpsi = savepsi[k-1]

    Hpsi = tensorcombination((1,-alpha[k],-beta[k-1]),Hpsi,currpsi,prevpsi)
    k += 1
    psiops = compute_beta(beta,k,savepsi,Hpsi,psiops...)
    betabool = beta[k - 1] > betatest
  end
  if betabool
    Hpsi = compute_alpha(updatefct,alpha,k,Lenv,Renv,psiops...)
    retK = k
  else
    retK = k-1
  end

  return alpha, beta, savepsi, retK
end
export lanczos

==> code/algs/krylov/makeHpsi.jl <==
function makeHpsi(Lenv::TensType,Renv::TensType,psiops::TensType...)
  psi = psiops[1]
  H = psiops[2]
  return contract(H,2,psi,1)
end

==> code/algs/optimizeMPS/singlesite_update.jl <==
function singlesite_update(Lenv::TensType,Renv::TensType,tensors::TensType...)
  AA = tensors[1]
  ops = tensors[2]
  Hpsi = contract(ops,[2],AA,[2])
  LHpsi = contract(Lenv,[2,3],Hpsi,[1,4])
  return contract(LHpsi,[4,3],Renv,[1,2])
end

==> code/lib/MPtask/Lupdate_inp.jl <==
function  Lupdate(Lenv::TensType,dualpsi::TensType,psi::TensType,
			mpo::TensType...)
  nMPOs = length(mpo)
  nLsize = nMPOs+2
  tempLenv = contractc(Lenv,1,dualpsi,1)
  for j = 1:nMPOs
    tempLenv = contract(tempLenv,[1,nLsize],mpo[j],[1,3])
  end
  return contract(tempLenv,[1,nLsize],psi,[1,2])
end
export Lupdate

function Lupdate!(i::Integer,Lenv::Env,dualpsi::MPS,psi::MPS,mpo::MPO...)
  Lenv[i+1] = Lupdate(Lenv[i],dualpsi[i],psi[i],
  			[mpo[a][i] for a = 1:length(mpo)]...)
  nothing
end

function Lupdate!(i::Integer,Lenv::Env,psi::MPS,mpo::MPO...)
  Lupdate!(i,Lenv,psi,psi,mpo...)
end
export Lupdate!

==> code/lib/MPtask/MPmaker.jl <==
module MPmaker
using ..tensor
using ..QN
using ..Qtensor
using ..Qtask
using ..contractions
using ..decompositions
using ..MPutil

...

end

==> code/lib/MPtask/MPutil.jl <==
module MPutil
using ..tensor
using ..contractions
using ..decompositions

...

end

==> code/lib/MPtask/Rupdate_inp.jl <==
function  Rupdate(Renv::TensType,dualpsi::TensType,psi::TensType,
			mpo::TensType...)
  nMPOs = length(mpo)
  nRsize = nMPOs+2
  tempRenv = contract(Renv,1,psi,3)
  for j = 1:nMPOs
    tempRenv = contract(tempRenv,[nRsize+1,1],mpo[j],[2,4])
  end
  return contractc(tempRenv,[nRsize+1,1],dualpsi,[2,3])
end
export Rupdate

function Rupdate!(i::Integer,Renv::Env,dualpsi::MPS,psi::MPS,mpo::MPO...)
  Renv[i-1] = Rupdate(Renv[i],dualpsi[i],psi[i],
  			[mpo[a][i] for a = 1:length(mpo)]...)
  nothing
end

function Rupdate!(i::Integer,Renv::Env,psi::MPS,mpo::MPO...)
  Rupdate!(i,Renv,psi,psi,mpo...)
end
export Rupdate!

==> code/lib/MPtask/applyMPO.jl <==
function applyMPO(psi::MPS,H::MPO;m::Integer=0,cutoff::Float64=0.)
  if m == 0
    m = maximum([size(psi[i],ndims(psi[i])) for i = 1:size(psi.A,1)])
  end

  thissize = size(psi,1)
  newpsi = [contract([1,3,4,2,5],psi[i],2,H[i],2) for i = 1:thissize]

  finalpsi = Array{typeof(psi[1]),1}(undef,thissize)
  finalpsi[thissize] = reshape!(newpsi[thissize],[[1],[2],[3],[4,5]],
  				merge=true)

  for i = thissize:-1:2
    currTens = finalpsi[i]
    newsize = size(currTens)
    
    temp = reshape!(currTens,[[1,2],[3,4]])
    U,D,V = svd(temp,m = m,cutoff=cutoff)
    finalpsi[i] = reshape!(V,size(D,1),newsize[3],newsize[4],merge=true)
    tempT = contract(U,2,D,1)
    
    finalpsi[i-1] = contract(newpsi[i-1],[4,5],tempT,1)
  end
  finalpsi[1] = reshape!(finalpsi[1],[[1,2],[3],[4]],merge=true)
  return MPS(finalpsi,1)
end
export applyMPO

==> code/lib/MPtask/boundarymove.jl <==
function boundaryMove(dualpsi::MPS,psi::MPS,i::Integer,
			mpo::MPO,Lenv::Env,Renv::Env)
  newpsi = copy(psi)
  newdualpsi = copy(dualpsi)
  newLenv = copy(Lenv)
  newRenv = copy(Renv)
  boundaryMove!(newdualpsi,newpsi,i,mpo,newLenv,newRenv)
  return newdualpsi,newpsi,newLenv,newRenv
end

function boundaryMove(psi::MPS,i::Integer,mpo::MPO,Lenv::Env,Renv::Env)
  newpsi = copy(psi)
  newLenv = copy(Lenv)
  newRenv = copy(Renv)
  boundaryMove!(newpsi,newpsi,i,mpo,newLenv,newRenv)
  return newpsi,newLenv,newRenv
end
export boundaryMove

==> code/lib/MPtask/boundarymove_inp.jl <==
function boundaryMove!(psi::MPS,i::Integer,Lenv::Env,
                        Renv::Env,mpo::MPO...;mover::Function=move!)
  origoc = psi.oc
  if origoc < i
    mover(psi,i)
    for w = origoc:i-1
      Lupdate!(w,Lenv,psi,mpo...)
    end
  elseif origoc > i
    mover(psi,i)
    for w = origoc:-1:i+1
      Rupdate!(w,Renv,psi,mpo...)
    end
  end
  nothing
end

function boundaryMove!(dualpsi::MPS,psi::MPS,i::Integer,Lenv::Env,
                        Renv::Env,mpo::MPO...;mover::Function=move!)
  origoc = psi.oc
  if origoc < i
    mover(psi,i)
    mover(dualpsi,i)
    for w = origoc:i-1
      Lenv[w+1] = Lupdate(Lenv[w],dualpsi[w],psi[w],
      			[mpo[a][w] for a = 1:length(mpo)]...)
    end
  elseif origoc > i
    mover(psi,i)
    mover(dualpsi,i)
    for w = origoc:-1:i+1
      Renv[w-1] = Rupdate(Renv[w],dualpsi[w],psi[w],
      			[mpo[a][w] for a = 1:length(mpo)]...)
    end
  end
  nothing
end
export boundaryMove!

==> code/lib/MPtask/correlation.jl <==
function correlation(dualpsi::MPS, psi::MPS, inputoperators::S...;
	sites::intvecType=ntuple(i->1:length(psi),length(inputoperators)),
	trail::Tuple=()) where S <: Union{Array{TensType,1},TensType}

  operators = Array{Array{typeof(psi[1]),1},1}(undef,length(inputoperators))
  lengthops = Array{intType,1}(undef,length(operators))
  for k = 1:length(operators)
    if eltype(inputoperators[k]) <: TensType
      operators[k] = inputoperators[k]
      lengthops[k] = length(operators[k])
    else
      operators[k] = [inputoperators[k]]
      lengthops[k] = 1
    end
  end

  Ns = length(psi)
  maxOplength = maximum(lengthops)
  retType = typeof(eltype(dualpsi[1])(1) * eltype(psi[1])(1) * 
  		prod(w->prod(a->eltype(operators[w][a])(1),1:lengthops[w]),
		1:length(operators)))

  base_sizes = [length(sites[i]) - (lengthops[i] - 1) for i = 1:length(sites)]

  omega = Array{retType,length(operators)}(undef,base_sizes...)

  perm = permutations(length(operators))

  move!(psi,1)
  move!(dualpsi,1)

  Lenv,Renv = makeEnv(dualpsi,psi)
  for b = 1:length(Renv)
    Renv[b] = permutedims(Renv[b],[2,1])
  end

  isId = [true for r = 1:length(operators)]
  if length(trail) > 0
    for r = 1:length(isId)
      index = 0
      while isId[r]
        index += 1
        isId[r] = searchindex(bigtrail,index,index) == 1
      end
    end
  end

  for i = 1:length(perm)

    order = perm[i]

    base_pos = ones(intType,length(operators))

    pos = [sites[1][1] for i = 1:length(operators)]
    prevpos = [sites[1][1] for i = 1:length(operators)]

    while sum(base_sizes - pos) >= 0
      startsite = 1
      while startsite < length(pos) && pos[startsite] == prevpos[startsite]
        startsite += 1
      end

      while startsite > 1 && pos[startsite-1] == prevpos[startsite]
        startsite -= 1
      end

      beginsite = prevpos[startsite]
      finalsite = pos[end]

      thisLenv = Lenv[beginsite]

      for w = beginsite:finalsite
        newpsi = psi[w]
        for g = 1:length(pos)
          opdist = w - pos[g]
          if 0 <= opdist < lengthops[g]
            newpsi = contract([2,1,3],operators[order[g]][opdist + 1],2,
            			newpsi,2)
          end
        end
        for r = 1:length(pos)
          if  w < pos[r] && !isId[r]
            newpsi = contract([2,1,3],trail[r],2,newpsi,2)
          end
        end
        thisLenv = Lupdate(thisLenv,dualpsi[w],newpsi)
        if w < Ns
          Lenv[w+1] = thisLenv
        end
      end

      thisRenv = Renv[finalsite]
      res = contract(thisLenv,thisRenv)
      finalpos = pos[order]
      
      @inbounds omega[finalpos...] = res

      @simd for b = 1:length(pos)
        @inbounds prevpos[b] = pos[b]
      end
      operator_in_order!(base_pos,base_sizes)
      @simd for b = 1:length(pos)
        @inbounds pos[b] = sites[b][base_pos[b]]
      end
    end

  end
  return omega
end
export correlation

==> code/lib/MPtask/correlationmatrix.jl <==
function correlationmatrix(dualpsi::MPS,psi::MPS,mCc::TensType,mCa::TensType, 
				F::TensType...;silent::Bool = true)
  if typeof(mCc) <: Array && eltype(psi) <: denstens
    Cc = tens(mCc)
  else
    Cc = mCc
  end
  if typeof(mCa) <: Array && eltype(psi) <: denstens
    Ca = tens(mCa)
  else
    Ca = mCa
  end
  rho = Array{eltype(psi[1]),2}(undef,size(psi,1),size(psi,1))
  onsite = contract(Cc,2,Ca,1)
  if size(F,1) != 0
    FCc = contract(Cc,2,F[1],1)
  else
    FCc = Cc
  end
  diffTensors = !(psi == dualpsi)
  for i = 1:size(psi,1)
    move!(psi,i)
    if diffTensors
      move!(dualpsi,i)
    end
    TopTerm = contract([1,3,2],psi[i],[2],onsite,[1])
    rho[i,i] = contractc(TopTerm,dualpsi[i])
  end
  for i = 1:size(psi,1)-1
    move!(psi,i)
    if diffTensors
      move!(dualpsi,i)
    end
    TopTerm = contract(psi[i],[2],FCc,[1])
    Lenv = contractc(TopTerm,[1,3],dualpsi[i],[1,2])
    for j = i+1:size(psi,1)
      Renv = contract(psi[j],[2],Ca,[1])
      Renv = contractc(Renv,[2,3],dualpsi[j],[3,2])
      DMElement = contract(Lenv,Renv)
      if j < size(psi,1)
        if size(F,1) != 0
          Lenv = contract(Lenv,1,psi[j],1)
          Lenv = contract(Lenv,2,F[1],1)
          Lenv = contractc(Lenv,[1,3],dualpsi[j],[1,2])
        else
          Lenv = contract(Lenv, 1, psi[j], 1)
          Lenv = contractc(Lenv, [1,2], dualpsi[j], [1,2])
        end
      end
      rho[i,j] = DMElement
      rho[j,i] = conj(DMElement)
      if !silent
        println("Printing element: ",i," , ",j," ",DMElement)
      end
    end
  end
  return rho
end

function correlationmatrix(psi::MPS, Cc::TensType, Ca::TensType, F::TensType...;
				silent::Bool = true)
  return correlationmatrix(psi,psi,Cc,Ca,F...,silent=silent)
end
export correlationmatrix

==> code/lib/MPtask/expect.jl <==
function expect(dualpsi::MPS,psi::MPS,H::MPO...;
	Lbound::TensType=typeof(psi[1])(),
	Rbound::TensType=Lbound,order::intvecType=intType[])
  Ns = size(psi,1)
  nMPOs = size(H,1)
  nLsize = nMPOs+2
  Lenv,Renv = makeEnds(dualpsi,psi,H...,Lbound=Lbound,Rbound=Rbound)

  for i = 1:length(psi)
    Lenv = contractc(Lenv,1,dualpsi[i],1)
    for j = 1:nMPOs
      Lenv = contract(Lenv,[1,nLsize],H[j][i],[1,3])
    end
    Lenv = contract(Lenv,[1,nLsize],psi[i],[1,2])
  end

  if order == intType[]
    permvec = vcat([ndims(Renv)],[i for i = 2:ndims(Renv)-1],[1])
    modRenv = permutedims(Renv,permvec)
  else
    modRenv = Renv
  end
  
  return contract(Lenv,modRenv)
end

function expect(psi::MPS,H::MPO...;Lbound::TensType=typeof(psi[1])(),
	Rbound::TensType=Lbound,order::intvecType=intType[])
  return expect(psi,psi,H...,Lbound=Lbound,Rbound=Rbound,order=order)
end
export expect

==> code/lib/MPtask/fullH.jl <==
function fullH(mpo::MPO)
  Ns = length(mpo)
  fullH = mpo[1]
  for p = 2:Ns
    fullH = contract(fullH,ndims(fullH),mpo[p],1)
  end
  dualinds = [i+1 for i = 2:2:2Ns]
  ketinds = [i+1 for i = 1:2:2Ns]
  finalinds = vcat([1],ketinds,dualinds,[ndims(fullH)])
  pfullH = permutedims(fullH,finalinds)

  size1 = size(pfullH,1)
  size2 = prod(a->size(fullH,a),ketinds)
  size3 = prod(a->size(fullH,a),dualinds)
  size4 = size(pfullH,ndims(pfullH))

  rpfullH = reshape(pfullH,size1,size2,size3,size4)
  return rpfullH[size(rpfullH,1),:,:,1]
end
export fullH

==> code/lib/MPtask/fullpsi.jl <==
function fullpsi(psi::MPS)
  Ns = length(psi)
  fullpsi = psi[1]
  for p = 2:Ns
    fullpsi = contract(fullpsi,ndims(fullpsi),psi[p],1)
  end
  return reshape!(fullpsi,prod(size(fullpsi)))
end
export fullpsi

==> code/lib/MPtask/large_constructor.jl <==
function largematrixproductoperator(mpo::G;label::String="mpo_",
	names::Array{String,1}=[label*"$i" for i = 1:length(mpo)],
	ext::String=file_extension) where G <: Union{AbstractArray,regMPO}
  lastnum = 1
  for b = 1:length(mpo)
    C = mpo[b]
    tensor2disc(names[b],C,ext=ext)
    lastnum *= eltype(C)(1)
  end
  return largematrixproductoperator(names,typeof(lastnum))
end

function largeenvironment(Lenv::Env,Renv::Env;
	Ltag::String = "Lenv_",Rtag::String = "Renv_",
	Lnames::Array{String,1}=[Ltag*"$i" for i = 1:length(Lenv)],
	Rnames::Array{String,1}=[Rtag*"$i" for i = 1:length(Renv)],
	ext::String=file_extension)
  lastnum = 1
  for b = 1:length(Lenv)
    L = Lenv[b]
    tensor2disc(Lnames[b],L,ext=ext)
    lastnum *= eltype(L)(1)

    R = Renv[b]
    tensor2disc(Rnames[b],R,ext=ext)
    lastnum *= eltype(R)(1)
  end
  Lout = largeenvironment(Lnames,typeof(lastnum))
  Rout = largeenvironment(Rnames,typeof(lastnum))
  return Lout,Rout
end

==> code/lib/MPtask/large_elementary.jl <==
function getindex(A::largeMPS,i::Integer)
  return tensorfromdisc(A.A[i])
end

function getindex(A::largeMPO,i::Integer)
  return tensorfromdisc(A.H[i])
end

function getindex(A::largeEnv,i::Integer)
  return tensorfromdisc(A.V[i])
end

function setindex!(H::largeMPS,A::TensType,i::intType;
			ext::String=file_extension)
  tensor2disc(H.A[i],A,ext=ext)
  nothing
end

function setindex!(H::largeMPO,A::TensType,i::intType;
			ext::String=file_extension)
  tensor2disc(H.H[i],A,ext=ext)
  nothing
end

function setindex!(H::largeEnv,A::TensType,i::intType;
			ext::String=file_extension)
  tensor2disc(H.V[i],A,ext=ext)
  nothing
end

function lastindex(A::largeMPS;ext::String=file_extension)
  return tensorfromdisc(A.A[end],ext=ext)
end

function lastindex(H::largeMPO;ext::String=file_extension)
  return tensorfromdisc(H.H[end],ext=ext)
end

function lastindex(H::largeEnv;ext::String=file_extension)
  return tensorfromdisc(H.V[end],ext=ext)
end

function length(A::largeMPS)
  return length(A.A)
end

function length(H::largeMPO)
  return length(H.H)
end

function length(H::largeEnv)
  return length(H.V)
end

function eltype(op::largeType)
  return op.type
end

==> code/lib/MPtask/leftnormalize.jl <==
function leftnormalize(psi::MPS)
  newpsi = move(psi,length(psi))
  U,D,V = svd(psi[end],[[1,2],[3]])
  newpsi[end] = U
  newpsi.oc = 0
  return newpsi,D,V
end
export leftnormalize

function leftnormalize!(psi::MPS)
  move!(psi,length(psi))
  U,D,V = svd(psi[end],[[1,2],[3]])
  psi[end] = U
  psi.oc = 0
  return D,V
end
export leftnormalize!

function rightnormalize(psi::MPS)
  newpsi = move(psi,1)
  U,D,V = svd(psi[1],[[1],[2,3]])
  newpsi[1] = V
  newpsi.oc = 0
  return U,D,newpsi
end
export rightnormalize

function rightnormalize!(psi::MPS)
  psi = move!(psi,1)
  U,D,V = svd(psi[1],[[1],[2,3]])
  psi[1] = V
  psi.oc = 0
  return U,D
end
export rightnormalize!

==> code/lib/MPtask/loadlargeTens.jl <==
function loadMPS(Ns::Integer;label::String="mps_",
	names::Array{String,1}=[label*"$i" for i = 1:Ns],
	ext::String=file_extension,oc::Integer=0)
  lastnum = 1
  storeoc = [1.]
  for i = 1:Ns
    name = names[i]
    A = tensorfromdisc(name,ext=ext)
    lastnum *= eltype(A)(1)
    if isapprox(norm(A),1.)
      storeoc[1] = i
    end
  end
  thistype = typeof(lastnum)
  if oc == 0
    thisoc = storeoc[1]
  else
    thisoc = oc
  end
  return largematrixproductstate(names,thisoc,thistype)
end
export loadMPS

function loadMPO(Ns::Integer;label::String="mpo_",
	names::Array{String,1}=[label*"$i" for i = 1:Ns],
	ext::String=file_extension,oc::Integer=0)
  lastnum = 1
  for i = 1:Ns
    name = names[i]
    A = tensorfromdisc(name,ext=ext)
    lastnum *= eltype(A)(1)
  end
  thistype = typeof(lastnum)
  return largematrixproductoperator(names,thistype)
end
export loadMPO

function loadLenv(Ns::Integer;label::String="Lenv_",
	names::Array{String,1}=[label*"$i" for i = 1:Ns],
	ext::String=file_extension,oc::Integer=0)
  lastnum = 1
  for i = 1:Ns
    name = names[i]
    A = tensorfromdisc(name,ext=ext)
    lastnum *= eltype(A)(1)
  end
  thistype = typeof(lastnum)
  return largeenvironment(names,thistype)
end
export loadLenv

function loadRenv(Ns::Integer;label::String="Renv_",
	names::Array{String,1}=[label*"$i" for i = 1:Ns],
	ext::String=file_extension,oc::Integer=0)
  lastnum = 1
  for i = 1:Ns
    name = names[i]
    A = tensorfromdisc(name,ext=ext)
    lastnum *= eltype(A)(1)
  end
  thistype = typeof(lastnum)
  return largeenvironment(names,thistype)
end
export loadRenv

function loadEnv(Ns::Integer;Llabel::String="Lenv_",Rlabel::String="Renv_",
	Lnames::Array{String,1}=[Llabel*"$i" for i = 1:Ns],
	Rnames::Array{String,1}=[Rlabel*"$i" for i = 1:Ns],
	ext::String=file_extension,oc::Integer=0)
  lastnumL = 1
  lastnumR = 1
  for i = 1:Ns
    name = Lnames[i]
    A = tensorfromdisc(name,ext=ext)
    lastnumL *= eltype(A)(1)

    B = tensorfromdisc(name,ext=ext)
    lastnumR *= eltype(B)(1)
  end
  thistypeL = typeof(lastnumL)
  thistypeR = typeof(lastnumR)
  return largeenvironment(Lnames,thistypeL),largeenvironment(Rnames,thistypeR)
end
export loadEnv

==> code/lib/MPtask/makeBoundaries.jl <==
function makeBoundaries(dualpsi::K,psi::Z,mpovec::P...;Lbound::G=typeof(psi[1])(),Rbound::G=typeof(psi[1])()) where {G <: TensType, Z <: MPS, K <: MPS, P <: MPO}
  return makeEnds(dualpsi,psi,mpovec...;Lbound=Lbound,Rbound=Rbound)
end

==> code/lib/MPtask/makeBoundary.jl <==
function makeBoundary(dualpsi::MPS,psi::MPS,mpovec::MPO...;
			left::Bool=true,rightind::Integer=3)
  retType = elnumtype(dualpsi,psi,mpovec...)
  nrank = 2 + length(mpovec)
  boundary = ones(retType,ones(intType,nrank)...)
  if typeof(psi[1]) <: denstens
    return tens(boundary)
  else
    return boundary
  end
end
export makeBoundary

==> code/lib/MPtask/makeEnds.jl <==
function makeEnds(dualpsi::MPS,psi::MPS,mpovec::MPO...;
	Lbound::TensType=typeof(psi[1])(),Rbound::TensType=typeof(psi[end])())
  if abs(norm(Lbound)) <= 1E-13
    Lout = makeBoundary(dualpsi,psi,mpovec...)
  else
    Lout = copy(Lbound)
  end
  if abs(norm(Rbound)) <= 1E-13
    Rout = makeBoundary(dualpsi,psi,mpovec...,left=false)
  else
    Rout = copy(Rbound)
  end
  return Lout,Rout
end

function makeEnds(psi::MPS,mpovec::MPO...;
	Lbound::TensType=typeof(psi[1])(),Rbound::TensType=typeof(psi[1])())
  return makeEnds(psi,psi,mpovec...,Lbound=Lbound,Rbound=Rbound)
end
export makeEnds

==> code/lib/MPtask/makeEnv.jl <==
function makeEnv(dualpsi::MPS,psi::MPS,mpo::MPO...;
	Lbound::TensType=typeof(psi[1])(),Rbound::TensType=typeof(psi[1])())
  Ns = length(psi)
  numtype = elnumtype(dualpsi,psi,mpo...)
  C = psi[1]

  if typeof(psi) <: largeMPS || typeof(mpo) <: largeMPO
    Lenv,Renv = largeLRenv(numtype,Ns)
  else
    Lenv = environment(psi[1],Ns)
    Renv = environment(psi[1],Ns)
  end
  Lenv[1],Renv[Ns] = makeEnds(dualpsi,psi,mpo...,Lbound=Lbound,Rbound=Rbound)

  for i = Ns:-1:psi.oc+1
    Rupdate!(i,Renv,dualpsi,psi,mpo...)
  end
  for i = 1:psi.oc-1
    Lupdate!(i,Lenv,dualpsi,psi,mpo...)
  end
  return Lenv,Renv
end

function makeEnv(psi::MPS,mpo::MPO;Lbound::TensType=[0],Rbound::TensType=[0])
  return makeEnv(psi,psi,mpo,Lbound=Lbound,Rbound=Rbound)
end
export makeEnv

==> code/lib/MPtask/makeMPO.jl <==
function makeMPO(H::Array{X,1},physSize::Array{Y,1},Ns::Integer;
		     lower::Bool=true,regtens::Bool=false) 
		     where {X<:AbstractArray, Y<:Integer}
  retType = typeof(prod(a->eltype(H[a])(1),1:Ns))
  finalMPO = Array{Array{retType,4},1}(undef,Ns)
  for i = 1:Ns
    thisH = lower ? H[i] : transpose(H[i])
    states = physSize[(i-1)%size(physSize,1) + 1]
    a1size = div(size(thisH,1),states) #represented in LEFT link indices
    a2size = div(size(thisH,2),states) #represented in RIGHT link indices
    P = eltype(thisH)

    currsize = [a1size,states,states,a2size]
    G = Array{P,4}(undef,currsize...)
    
    for l = 1:a1size
      for j = 1:states
        for k = 1:states
          @simd for m = 1:a2size
            @inbounds G[l,j,k,m] = thisH[j + (l-1)*states, k + (m-1)*states]
          end
        end
      end
    end
    
    finalMPO[i] = G
  end
  if lower
    finalMPO[1] = finalMPO[1][end:end,:,:,:]
    finalMPO[end] = finalMPO[end][:,:,:,1:1]
  else
    finalMPO[1] = finalMPO[1][1:1,:,:,:]
    finalMPO[end] = finalMPO[end][:,:,:,end:end]
  end
  return MPO(finalMPO,regtens=regtens)
end

function makeMPO(H::Array{X,2},physSize::Array{Y,1},Ns::Integer;
			lower::Bool=true,regtens::Bool=false) 
			where {X <: Number, Y <: Integer}
  return makeMPO([H for i = 1:Ns],physSize,Ns)
end

function makeMPO(H::Array{X,2},physSize::Y,Ns::Integer;lower::Bool=true,
                    regtens::Bool=false) where {X <: Number, Y <: Integer}
  return makeMPO([H for i = 1:Ns],[physSize],Ns)
end

function makeMPO(H::Array{X,1},physSize::Y,Ns::Integer;
		   lower::Bool=true,regtens::Bool=false) 
		   where {X <: AbstractArray, Y <: Integer}
  return makeMPO(H,[physSize],Ns,lower=lower,regtens=regtens)
end

function makeMPO(H::Array{X,1},physSize::Y;
		   lower::Bool=true,regtens::Bool=false) 
		   where {X <: AbstractArray, Y <: Integer}
  return makeMPO(H,[physSize],length(H),lower=lower,regtens=regtens)
end

function makeMPO(H::Function,physSize::Array{X,1},Ns::Integer;
		   lower::Bool=true,regtens::Bool=false) where X <: Integer
  thisvec = [H(i) for i = 1:Ns]
  return makeMPO(thisvec,physSize,Ns,lower=lower,regtens=regtens)
end

function makeMPO(H::Function,physSize::Integer,Ns::Integer;
                      lower::Bool=true,regtens::Bool=false)
  return makeMPO(H,[physSize],Ns,lower=lower,regtens=regtens)
end
export makeMPO

==> code/lib/MPtask/makeMPS.jl <==
function makeMPS(vect::Array{W,1},physInd::Array{intType,1};
			Ns::intType=length(physInd),left2right::Bool=true,
			oc::intType=left2right ? Ns : 1,
			regtens::Bool=false) where W <: Number
  mps = Array{Array{W,3},1}(undef,Ns)
  if left2right
    M = reshape(vect, physInd[1], div(length(vect),physInd[1]))
    Lindsize = 1 #current size of the left index
    for i=1:Ns-1
      U,DV = qr(M)
      temp = reshape(U,Lindsize,physInd[i],size(DV,1))
      mps[i] = temp

      Lindsize = size(DV,1)
      if i == Ns-1
        temp = unreshape(DV,Lindsize,physInd[i+1],1)
        mps[Ns] = temp
      else
        Rsize = cld(size(M,2),physInd[i+1]) #integer division, round up
        M = unreshape(DV,size(DV,1)*physInd[i+1],Rsize)
      end
    end
    finalmps = MPS(mps,Ns,regtens=regtens)
  else
    M = reshape(vect, div(length(vect),physInd[end]), physInd[end])
    Rindsize = 1 #current size of the right index
    for i=Ns:-1:2
      UD,V = lq(M)
      temp = reshape(V,size(UD,2),physInd[i],Rindsize)
      mps[i] = temp
      Rindsize = size(UD,2)
      if i == 2
        temp = unreshape(UD,1,physInd[i-1],Rindsize)
        mps[1] = temp
      else
        Rsize = cld(size(M,1),physInd[i-1]) #integer division, round up
        M = unreshape(UD,Rsize,size(UD,2)*physInd[i-1])
      end
    end
    finalmps = MPS(mps,1,regtens=regtens)
  end
  move!(finalmps,oc)
  return finalmps
end

function makeMPS(vect::W,physInd::Array{intType,1};
		Ns::intType=length(physInd),
                 left2right::Bool=true,oc::intType=left2right ? Ns : 1,
                 regtens::Bool=false) where W <: denstens
  newvect = copy(vect.T)
  return makeMPS(newvect,physInd;Ns=Ns,oc=oc,left2right=left2right,
  			regtens=regtens)
end

function makeMPS(vect::Array{W,1},physInd::intType;
		Ns::intType=convert(Int64,log(physInd,length(vect))),
                 left2right::Bool=true,oc::intType=left2right ? Ns : 1,
                 regtens::Bool=false) where W <: Union{denstens,Number}
  vecPhysInd = [physInd for i = 1:Ns]
  return makeMPS(vect,vecPhysInd;Ns=Ns,oc=oc,left2right=left2right,
  			regtens=regtens)
end
export makeMPS

==> code/lib/MPtask/moveL.jl <==
function moveL(Lpsi::TensType,Rpsi::TensType;cutoff::Float64=0.,m::Integer=0,
		minm::Integer=0,condition::Bool=false,mag::Number=0.,
		recursive::Bool=false,fast::Bool=false)
  if (size(Rpsi,1) <= m) && !isapprox(cutoff,0.) && fast
    modU,Rtens = lq(Rpsi,[[1],[2,3]])

    UD = (condition ? getindex!(modU,1:size(Lpsi,3),:) : modU)
    D = UD
    truncerr = 0.
  else
    U,D,Rtens,truncerr,sumD = svd(Rpsi,[[1],[2,3]],cutoff=cutoff,m=m,minm=minm,
    				recursive=recursive,mag=mag)
    modU = (condition ? getindex!(U,1:size(Lpsi,3),:) : U)
    UD = contract(modU,[2],D,[1])
  end
  Ltens = contract(Lpsi,3,UD,1)
  return Ltens,Rtens,D,truncerr
end
export moveL

==> code/lib/MPtask/moveL_inp.jl <==
function moveL!(psi::MPS;cutoff::Float64=0.,m::Integer=0,minm::Integer=0,
		condition::Bool=false,recursive::Bool=false,mag::Number=0.)
  iR = psi.oc
  psi[iR-1],psi[iR],D,truncerr = moveL(psi[iR-1],psi[iR],cutoff=cutoff,m=m,
  		minm=minm,condition=condition,recursive=recursive,mag=mag)
  psi.oc -= 1
  return D,truncerr
end
export moveL!

==> code/lib/MPtask/moveR.jl <==
function moveR(Lpsi::TensType,Rpsi::TensType;cutoff::Float64=0.,m::Integer=0,
		minm::Integer=0,condition::Bool=false,mag::Number=0.,
                recursive::Bool=false,fast::Bool=false)
  if (size(Lpsi,3) <= m) && !isapprox(cutoff,0.) && fast
    Ltens,modV = qr(Lpsi,[[1,2],[3]])

    DV = (condition ? getindex!(modV,:,1:size(Rpsi,1)) : modV)
    D = DV
    truncerr = 0.
  else
    Ltens,D,V,truncerr,sumD = svd(Lpsi,[[1,2],[3]],cutoff=cutoff,m=m,minm=minm,
    				recursive=recursive,mag=mag)      
    modV = (condition ? getindex!(V,:,1:size(Rpsi,1)) : V)
    DV = contract(D,[2],modV,[1])
  end
  Rtens = contract(DV,2,Rpsi,1)
  return Ltens,Rtens,D,truncerr
end
export moveR

==> code/lib/MPtask/moveR_inp.jl <==
function moveR!(psi::MPS;cutoff::Float64=0.,m::Integer=0,minm::Integer=0,
		condition::Bool=false,recursive::Bool=false,mag::Number=0.)
  iL = psi.oc
  psi[iL],psi[iL+1],D,truncerr = moveR(psi[iL],psi[iL+1],cutoff=cutoff,m=m,
  		minm=minm,condition=condition,recursive=recursive,mag=mag)
  psi.oc += 1
  return D,truncerr
end
export moveR!

==> code/lib/MPtask/move_inp.jl <==
function move!(mps::MPS,pos::Integer;m::Integer=0,cutoff::Float64=1E-14,
		minm::Integer=0)
  movecenter!(mps,pos,cutoff=cutoff,m=m,minm=minm)
  nothing
end
export move!

function move(mps::MPS,pos::Integer;m::Integer=0,cutoff::Float64=1E-14,
		minm::Integer=0)
  newmps = copy(mps)
  movecenter!(newmps,pos,cutoff=cutoff,m=m,minm=minm)
  return newmps
end
export move

==> code/lib/MPtask/movecenter_inp.jl <==
function movecenter!(psi::MPS,pos::Integer;cutoff::Float64=1E-14,
		       m::Integer=0,minm::Integer=0,Lfct::Function=moveR,
		       Rfct::Function=moveL)
  if m == 0
    m = maximum([maximum(size(psi[i])) for i = 1:size(psi,1)])
  end
  while psi.oc != pos
    if psi.oc < pos
      iL = psi.oc
      iR = psi.oc+1
      psi[iL],psi[iR],D,truncerr = Lfct(psi[iL],psi[iR],cutoff=cutoff,m=m,
      					minm=minm,fast=true)
      psi.oc = iR
    else
      iL = psi.oc-1
      iR = psi.oc
      psi[iL],psi[iR],D,truncerr = Rfct(psi[iL],psi[iR],cutoff=cutoff,m=m,
      					minm=minm,fast=true)
      psi.oc = iL
    end
  end
  nothing
end

==> code/lib/MPtask/operator_in_order.jl <==
function operator_in_order!(pos::Array{G,1},
				sizes::intvecType) where G <: Integer
  w = length(pos)
  pos[w] += 1
  while w > 1 && pos[w] > sizes[w]
    w -= 1
    @inbounds pos[w] += 1
    @simd for x = w:length(pos)-1
      @inbounds pos[x+1] = pos[x]
    end
  end
  nothing
end

==> code/lib/MPtask/penalty.jl <==
function penalty!(mpo::MPO,lambda::Float64,psi::MPS;compress::Bool=true)
  for i = 1:length(psi)
    QS = size(psi[i],2)
    R = eltype(mpo[i])
    temp_psi = reshape(psi[i],size(psi[i])...,1)
    if i == psi.oc
      term = contractc(temp_psi,4,temp_psi,4,alpha=lambda)
    else
      term = contractc(temp_psi,4,temp_psi,4)
    end
    bigrho = permutedims(term,[1,4,5,2,3,6])
    rho = reshape!(bigrho,size(bigrho,1)*size(bigrho,2),QS,QS,
    			size(bigrho,5)*size(bigrho,6),merge=true)
    if i == 1
      mpo[i] = joinindex!(4,mpo[i],rho)
    elseif i == length(psi)
      mpo[i] = joinindex!(1,mpo[i],rho)
    else
      mpo[i] = joinindex!([1,4],mpo[i],rho)
    end
  end
  return compress ? compressMPO!(mpo) : mpo
end
export penalty!

function penalty(mpo::MPO,lambda::Float64,psi::MPS;compress::Bool=true)
  newmpo = copy(mpo)
  return penalty!(newmpo,lambda,psi,compress=compress)
end
export penalty

==> code/lib/MPtask/permutations.jl <==
function permutations(nelem::Integer)
  vec = [i for i = 1:nelem]
  numvecs = factorial(nelem)
  storevecs = Array{Array{intType,1},1}(undef,numvecs)
  saveind = zeros(intType,nelem)
  i = 0
  counter = 1
  storevecs[1] = copy(vec)
  while i < nelem
    if saveind[i+1] < i
      if i % 2 == 0
        a,b = 0,i
      else
        a,b = saveind[i+1],i
      end
      vec[a+1],vec[b+1] = vec[b+1],vec[a+1]
      
      counter += 1
      storevecs[counter] = copy(vec)

      saveind[i+1] += 1
      i = 0
    else
      saveind[i+1] = 0
      i += 1
    end
  end
  return storevecs
end

==> code/lib/MPtask/transfermatrix.jl <==
function transfermatrix(dualpsi::MPS,psi::MPS,i::Integer,j::Integer;
			startsite::Integer=i,
			transfermat::TensType=ccontract([1,3,2,4],
			dualpsi[startsite],2,psi[startsite],2))
  for k = startsite+1:j
    transfermat = contractc(transfermat,3,dualpsi[k],1)
    transfermat = contract(transfermat,[3,4],psi[k],[1,2])
  end
  return transfermat
end

function transfermatrix(psi::MPS,i::Integer,j::Integer;startsite::Integer=i,
			transfermat::TensType=ccontract([1,3,2,4],
			psi[startsite],2,psi[startsite],2))
  return transfermatrix(psi,psi,i,j,transfermat=transfermat)
end

==> code/lib/Opt/Opt.jl <==
module Opt
import LinearAlgebra

...

end

==> code/lib/contractions/contractions.jl <==
module contractions
using ..tensor
import LinearAlgebra

...

end

==> code/lib/contractions/maincontractor_array.jl <==
function maincontractor(A::AbstractArray,iA::X,B::AbstractArray,iB::Y,
  conjA::Bool,conjB::Bool,Z::AbstractArray...;alpha::Number=1.,beta::Number=1.) where {X <: intvecType,Y <: intvecType}
CD,AAsizes = corecontractor(A,iA,B,iB,conjA,conjB,Z...,alpha=alpha,beta=beta)
return reshape(CD,AAsizes)
end

==> code/lib/decompositions/decompositions.jl <==
module decompositions
using ..tensor
using ..contractions
import LinearAlgebra

...


end

==> code/lib/decompositions/lq.jl <==

  function lq(AA::Union{denstens,AbstractArray},decomposer::Function=LinearAlgebra.lq)
    return libqr(AA,decomposer=decomposer)
  end

==> code/lib/decompositions/lq_vector.jl <==
  function lq(AA::TensType,vecA::Array{Array{intType,1},1};cutoff::Float64 = 0.,
              m::intType = 0,mag::Float64=0.,minm::intType=1,nozeros::Bool=false,
              recursive::Bool = false,inplace::Bool=true,power::Number=2)
    AB,Lsizes,Rsizes = getorder(AA,vecA)
    Lmat,Qmat,truncerr,newmag = lq(AB,power = power,cutoff=cutoff,m=m,mag=mag,minm=minm,nozeros=nozeros,recursive=recursive)

    outU = unreshape!(Lmat,Lsizes...,size(Lmat,1))
    outV = unreshape!(Qmat,size(Qmat,2),Rsizes...)
    return outU,outV,truncerr,newmag
  end

==> code/lib/decompositions/qr_vector.jl <==
  function qr(AA::TensType,vecA::Array{Array{intType,1},1};cutoff::Float64 = 0.,
              m::intType = 0,mag::Float64=0.,minm::intType=1,nozeros::Bool=false,
              recursive::Bool = false,inplace::Bool=true,power::Number=2)
    AB,Lsizes,Rsizes = getorder(AA,vecA)
    Qmat,Rmat,truncerr,newmag = qr(AB,power = power,cutoff=cutoff,m=m,mag=mag,minm=minm,nozeros=nozeros,recursive=recursive)

    outU = unreshape!(Qmat,Lsizes...,size(Rmat,1))
    outV = unreshape!(Rmat,size(Qmat,2),Rsizes...)
    return outU,outV,truncerr,newmag
  end

==> code/lib/decompositions/safesvd.jl <==
function (safesvd(AA::Array{W,2})) where W <: Number
  try
    libsvd(AA)
  catch
    try
      println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
      println("!!!! Ill-conditioned matrix !!!!!")
      println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
      println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
      println("!!!!! SQRT SVD ACTIVATED !!!!!")
      println("(loss of precision for this SVD...will be restored later)")
      println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
      if size(AA,1) < size(AA,2)
        if eltype(AA) <: Complex
          M = LinearAlgebra.Hermitian(AA*Array(AA'))
        else
          M = LinearAlgebra.Symmetric(AA*Array(AA'))
        end
        D,U = LinearAlgebra.eigen(M)
        sqrtD = sqrt.(D)
        invsqrtD = Array(LinearAlgebra.Diagonal(Float64[1/sqrtD[i] for i = 1:size(D,1)]))
        Vt = invsqrtD * Array(U') * AA
      else
        if eltype(AA) <: Complex
          M = LinearAlgebra.Hermitian(AA'*Array(AA))
        else
          M = LinearAlgebra.Symmetric(AA'*Array(AA))
        end
        D,V = LinearAlgebra.eigen(M)
        sqrtD = sqrt.(D)
        invsqrtD = Array(LinearAlgebra.Diagonal(Float64[1/sqrtD[i] for i = 1:size(D,1)]))
        U = AA * V * invsqrtD
        Vt = Array(V')
      end
      return U,sqrtD,Vt
      catch
      try
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!! Ill-conditioned matrix !!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!! SPECIAL SVD ACTIVATED !!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        Mtype = eltype(AA)
        AAdag = Array(AA')
        M = LinearAlgebra.Hermitian(Mtype[zeros(Mtype,size(AA,2),size(AA,2)) AAdag;
                        AA zeros(Mtype,size(AA,1),size(AA,1))])
        D,U = LinearAlgebra.eigen(M)
        condition = size(AA,1) < size(AA,2)
        if size(AA,1) < size(AA,2)
          sortvec = sortperm(D,rev=true)[1:size(AA,1)]
        else
          sortvec = sortperm(D,rev=true)[1:size(AA,2)]
        end
        newU = sqrt(2)*U[size(AA,2)+1:size(U,1),sortvec]
        newD = D[sortvec]
        newV = Array(sqrt(2)*(U[1:size(AA,2),sortvec])')
        return newU,newD,newV
      catch
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!SVD BADNESS!!!!!!!!!!!!")
        println("!!!!!!!!!!~~~EVIL~~~!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println("!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!")
        println(map(x -> Printf.@sprintf("%.16f",x), AA))
        println()
        println()
        error("LAPACK functions are not working!")
        return Array{Float64,2}(undef,0,0),Array{Float64,1}(undef,0),Array{Float64,2}(undef,0,0)
      end
    end
  end
end

==> code/lib/tensor/getSingleVal.jl <==
function getSingleVal!(C::tens{W},a::Integer...) where W <: Number
  val = 0
  @simd for i = length(a):-1:2
    @inbounds val += a[i]-1
    @inbounds val *= size(C,i-1)
  end
  @inbounds val += a[1]
  return C.T[val]
end

==> code/lib/tensor/getindex.jl <==
import Base.getindex
"""
    A[:,3:6,2,[1,2,4,8]]

Finds selected elements of a Qtensor or dense tensor;

#Note:
+ Any modification to the output of this function can make the orignal tensor invalid.
  If the orignal tensor is needed and you need to operate on the resulting tensor of this function, 
  do a copy of one of the two before hand. This will decouple them.
+ (For Qtensors): Always returns a Qtensor.  If you want one element, use the searchindex function below

See also: [`searchindex`](@ref)
"""
function getindex(M::denstens, a::genColType...)
  return getindex!(M,a...)
end

function getindex(C::tens{W}, a::G...)where W <: Number where G <: Array{Bool,1}
  M = makeArray(C)
  return tens{W}(M[a...])
end

==> code/lib/tensor/tensor.jl <==
"""
    Module: tensor

Stores functions for the dense tensor (tens) type
"""
module tensor
import LinearAlgebra

...

end

==> code/lib/tensor/tensor_types.jl <==
"""
    denstens

Abstract type for either dense tensors

See also: [`tens`](@ref)
"""
abstract type denstens end
export denstens

"""
    qarray

Abstract type for either Qtensors

See also: [`Qtens`](@ref)
"""
abstract type qarray end
export qarray

"""
    TensType

Abstract type for either Qtensors or AbstractArrays (dense tensors)

See also: [`Qtens`](@ref)
"""
const TensType = Union{qarray,denstens,AbstractArray}
export TensType

const tenstype = TensType
export tenstype

"""
    intType

intType` = Int64
"""
const intType = Int64
export intType

"""
    intvectype

equivalent to `Union{intType,Array{intType,1},Array{intType,2}}`

See also: [`intType`](@ref) [`convIn`](@ref)
"""
const intvecType = Union{intType,Array{intType,1},Array{intType,2},Tuple}
export intvecType

"""
    genColType

All types input into `getindex!` (UnitRange,intType,Array{intType,1},Colon)

See also: [`getindex!`](@ref)
"""
const genColType = Union{UnitRange,intType,Array{intType,1},Colon}
export genColType

==> code/schedule.jl <==
nsweeps = 20
m = [2^i for i = 1:nsweeps]
cutoffs = [1/i for i = 1:nsweeps]
noise = [1/i for i = 1:nsweeps]
for n = 1:nsweeps
  dmrg(psi,mpo,maxm=m[n],
      cutoff=cutoffs[n],noise=noise[n],
      Lenv=storeLenv,Renv=storeRenv)
end

==> code/simpledmrg.jl <==
path = "<path to DMRjulia.jl>"
include(path*"/DMRjulia.jl")

#create reduced site problem (step 2)
function make2site(Lenv,Renv,psiL,psiR,mpoL,mpoR)
  Lpsi = contract(Lenv,[3],psiL,[1])
  LHpsi = contract(Lpsi,[2,3],mpoL,[1,2])
  LHpsipsi = contract(LHpsi,[2],psiR,[1])
  LHHpsipsi = contract(LHpsipsi,[3,4],mpoR,[1,2])
  HpsiLR = contract(LHHpsipsi,[3,5],Renv,[1,2])
  return HpsiLR
end


function simplelanczos(iL,iR,Lenv,Renv,psi,mpo;betatest = 1E-10)
  Hpsi = make2site(Lenv[iL],Renv[iR],psi[iL],psi[iR],mpo[iL],mpo[iR])
  AA = contract(psi[iL],3,psi[iR],1)
  AA = div!(AA,norm(AA))
  alpha1 = real(ccontract(AA,Hpsi))

  psi2 = sub!(Hpsi, AA, alpha1)
  beta1 = norm(psi2) #sqrt(real(ccontract(psi2, psi2)))
  if beta1 > betatest
    psi2 = div!(psi2, beta1)

    Hpsi2 = contract(Lenv[iL],3,psi2,1)
    ops = contract(mpo[iL],4,mpo[iR],1)
    Hpsi2 = contract(Hpsi2,[2,3,4],ops,[1,2,4])
    Hpsi2 = contract(Hpsi2,[2,5],Renv[iR],[1,2])

    alpha2 = real(ccontract(psi2,Hpsi2))
    M = [alpha1 beta1; beta1 alpha2]
    D, U = eigen(M)
    energy = D[1,1]
    outAA = conj(U[1,1])* AA + conj(U[2,1])*psi2
  else
    energy = alpha1
    outAA = AA
  end
  return outAA,energy
end

function simpledmrg(psi,mpo;m=20,sweeps=10,cutoff=1E-9)
  Lenv,Renv = makeEnv(psi,mpo)  #make environments
  j = 1
  for n = 1:sweeps
    for s = 1:2*(length(psi)-1)
      i = psi.oc

     #select sites to form renormalized problem (step 1)
      if j > 0
        iL = i
        iR = i + 1
      else
        iL = i - 1
        iR = i
      end

      outAA,energy = simplelanczos(iL,iR,Lenv,Renv,psi,mpo) #Lanczos (step 3)

      if cld(length(psi),2) == psi.oc
        println("sweep = $n, site = $(psi.oc), energy = ",energy[1])
        println()
      end

      U,D,V = svd(outAA,[[1,2],[3,4]],m=m,cutoff=cutoff) #SVD (step 4)

      if j > 0
        psi[iL] = U
        psi[iR] = contract(D,2,V,1)
        Lenv[iR] = Lupdate(Lenv[iL],psi[iL],psi[iL],mpo[iL])  #update environments (step 5)
      else
        psi[iL] = contract(U,3,D,1)
        psi[iR] = V
        Renv[iL] = Rupdate(Renv[iR],psi[iR],psi[iR],mpo[iR])  #update environments (step 5)
      end
      psi.oc += j
        
      if j > 0 && psi.oc == length(psi)
          j *= -1
      elseif j < 0 && psi.oc == 1
          j *= -1
      end
    end
  end
end

Ns = 100
spinmag = 0.5

physindsize = convert(Int64,2*spinmag+1)

psi = randMPS(physindsize,Ns)

Sx,Sy,Sz,Sp,Sm,O,Id = spinOps(s=spinmag)
H = [Id O O O O;
     Sp O O O O;
     Sm O O O O;
     Sz O O O O;
     O Sm/2 Sp/2 Sz Id]

mpo = makeMPO(H,physindsize,Ns)

println("#############")
println("simple DMRG (dense version)")
println("#############")

simpledmrg(psi,mpo,sweeps=20,m=45,cutoff=1E-9)
